Unsupervised Feature Learning from Temporal Data

Current state-of-the-art classification and detection algorithms rely on supervised training. In this work we study unsupervised feature learning in the context of temporally coherent video data. We focus on feature learning from unlabeled video data, using the assumption that adjacent video frames contain semantically similar information. This assumption is exploited to train a convolutional pooling auto-encoder regularized by slowness and sparsity. We establish a connection between slow feature learning to metric learning and show that the trained encoder can be used to define a more temporally and semantically coherent metric.

==> Rebbutal_Figures/AUC_scatter.m <==
clc; 
clear all; 
close all; 

x = [ 
 0.2192  0.1849;
 0.2711  0.2431;
 0.1989  0.2015;
 0.1938  0.1748;
 0.2309  0.1847;
 0.2462  0.2258;
 0.2259  0.2240;
 0.2266  0.2149;
 0.2414  0.2025;
 0.2765  0.2303;
 0.2999  0.2596;
 0.2557  0.2431;
 0.2335  0.1840;
 0.3069  0.2391;
 0.3308  0.2622;
 0.3264  0.2605];

figure(1); 
hold on; 
plot(x(:,2),x(:,1),'.'); 

[p,s] = polyfit(x(:,2),x(:,1),1);
f = polyval(p,x(:,2));
plot(x(:,2),f,'r')

p = (inv(s.R)*inv(s.R)')*s.normr^2/s.df; 

title('Temporal AUC v.s. Classification AUC of First Layer Models (R = 0.8653)') 
xlabel('Temporal AUC') 
ylabel('Classification AUC')
box on; 

%temporal PR-curves 

input_space = [
 0.0903  0.6187;
 0.1698  0.5839;
 0.2314  0.5293;
 0.2803  0.4839;
 0.3157  0.4394;
 0.3448  0.4032;
 0.3661  0.3709;
 0.3816  0.3419;
 0.3939  0.3157;
 0.4043  0.2935;
 0.4132  0.2744;
 0.4211  0.2575;
 0.4282  0.2425;
 0.4343  0.2291;
 0.4397  0.2172;
 0.4439  0.2063;
 0.4478  0.1963;
 0.4510  0.1873;
 0.4540  0.1788;
 0.4563  0.1711;
 0.4602  0.1647;
 0.4634  0.1586;
 0.4664  0.1528;
 0.4682  0.1473;
 0.4702  0.1422;
 0.4718  0.1375;
 0.4735  0.1329;
 0.4748  0.1286;
 0.4782  0.1250;
 0.4797  0.1213;
 0.4820  0.1180;
 0.4838  0.1149;
 0.4850  0.1117;
 0.4868  0.1089;
 0.4887  0.1061;
 0.4909  0.1036;
 0.4920  0.1011;
 0.4935  0.0988;
 0.4951  0.0966;
 0.4961  0.0944];

zca = [
 0.0825  0.5627;
 0.1529  0.5246;
 0.2089  0.4795;
 0.2518  0.4373;
 0.2854  0.3994;
 0.3107  0.3646;
 0.3295  0.3353;
 0.3447  0.3098;
 0.3573  0.2869;
 0.3671  0.2670;
 0.3764  0.2503;
 0.3817  0.2340;
 0.3881  0.2205;
 0.3928  0.2081;
 0.3975  0.1974;
 0.4001  0.1868;
 0.4033  0.1776;
 0.4071  0.1697;
 0.4095  0.1620;
 0.4122  0.1552;
 0.4153  0.1492;
 0.4181  0.1436;
 0.4206  0.1384;
 0.4227  0.1336;
 0.4248  0.1290;
 0.4268  0.1248;
 0.4285  0.1208;
 0.4304  0.1170;
 0.4330  0.1138;
 0.4339  0.1104;
 0.4352  0.1073;
 0.4361  0.1042;
 0.4370  0.1013;
 0.4384  0.0987;
 0.4404  0.0963;
 0.4416  0.0940;
 0.4426  0.0917;
 0.4439  0.0895;
 0.4450  0.0875;
 0.4463  0.0856];

unsup_layer1 = [
 0.1029  0.7079;
 0.1968  0.6814;
 0.2738  0.6322;
 0.3346  0.5835;
 0.3857  0.5415;
 0.4214  0.4989;
 0.4487  0.4613;
 0.4713  0.4280;
 0.4894  0.3984;
 0.5022  0.3709;
 0.5138  0.3471;
 0.5226  0.3256;
 0.5298  0.3064;
 0.5370  0.2897;
 0.5443  0.2746;
 0.5493  0.2608;
 0.5547  0.2486;
 0.5593  0.2373;
 0.5634  0.2272;
 0.5666  0.2175;
 0.5698  0.2089;
 0.5725  0.2007;
 0.5754  0.1934;
 0.5790  0.1868;
 0.5814  0.1803;
 0.5837  0.1743;
 0.5867  0.1688;
 0.5894  0.1637;
 0.5910  0.1586;
 0.5929  0.1540;
 0.5945  0.1496;
 0.5962  0.1455;
 0.5974  0.1415;
 0.5992  0.1377;
 0.6016  0.1345;
 0.6032  0.1311;
 0.6044  0.1279;
 0.6058  0.1248;
 0.6065  0.1219;
 0.6080  0.1192];

unsup_layer2 = [
  0.1082  0.7454;
 0.2086  0.7220;
 0.2908  0.6730;
 0.3564  0.6227;
 0.4083  0.5754;
 0.4494  0.5336;
 0.4808  0.4946;
 0.5026  0.4572;
 0.5224  0.4263;
 0.5378  0.3988;
 0.5515  0.3742;
 0.5616  0.3514;
 0.5712  0.3317;
 0.5793  0.3136;
 0.5854  0.2970;
 0.5907  0.2819;
 0.5970  0.2690;
 0.6017  0.2567;
 0.6055  0.2455;
 0.6106  0.2357;
 0.6148  0.2265;
 0.6182  0.2178;
 0.6215  0.2099;
 0.6247  0.2025;
 0.6269  0.1954;
 0.6292  0.1889;
 0.6321  0.1829;
 0.6352  0.1775;
 0.6368  0.1719;
 0.6395  0.1671;
 0.6416  0.1624;
 0.6433  0.1578;
 0.6456  0.1538;
 0.6471  0.1497;
 0.6484  0.1459;
 0.6500  0.1423;
 0.6516  0.1389;
 0.6540  0.1358;
 0.6551  0.1326;
 0.6566  0.1296];

drlim_layer1 = [
 0.0950  0.6482;
 0.1788  0.6147;
 0.2437  0.5595;
 0.2939  0.5089;
 0.3314  0.4631;
 0.3592  0.4224;
 0.3816  0.3885;
 0.3983  0.3580;
 0.4109  0.3303;
 0.4213  0.3072;
 0.4302  0.2865;
 0.4360  0.2674;
 0.4419  0.2511;
 0.4475  0.2370;
 0.4516  0.2239;
 0.4566  0.2129;
 0.4599  0.2023;
 0.4630  0.1928;
 0.4662  0.1842;
 0.4697  0.1766;
 0.4721  0.1695;
 0.4744  0.1629;
 0.4774  0.1569;
 0.4798  0.1513;
 0.4815  0.1460;
 0.4832  0.1410;
 0.4846  0.1363;
 0.4859  0.1318;
 0.4876  0.1279;
 0.4895  0.1242;
 0.4910  0.1205;
 0.4922  0.1171;
 0.4934  0.1140;
 0.4950  0.1110;
 0.4967  0.1082;
 0.4978  0.1055;
 0.5002  0.1032;
 0.5015  0.1007;
 0.5032  0.0985;
 0.5049  0.0963];

drlim_layer2 = [
 0.1156  0.7983;
 0.2238  0.7743;
 0.3192  0.7380;
 0.3991  0.6965;
 0.4615  0.6491;
 0.5062  0.6007;
 0.5437  0.5602;
 0.5710  0.5210;
 0.5919  0.4856;
 0.6087  0.4537;
 0.6226  0.4249;
 0.6338  0.3990;
 0.6442  0.3768;
 0.6539  0.3568;
 0.6615  0.3387;
 0.6683  0.3221;
 0.6754  0.3073;
 0.6804  0.2933;
 0.6851  0.2805;
 0.6894  0.2688;
 0.6935  0.2582;
 0.6966  0.2481;
 0.6998  0.2390;
 0.7026  0.2304;
 0.7051  0.2223;
 0.7069  0.2147;
 0.7099  0.2079;
 0.7126  0.2015;
 0.7149  0.1954;
 0.7175  0.1897;
 0.7192  0.1842;
 0.7208  0.1790;
 0.7228  0.1742;
 0.7242  0.1696;
 0.7258  0.1653;
 0.7274  0.1612;
 0.7286  0.1572;
 0.7305  0.1536;
 0.7328  0.1502;
 0.7344  0.1468];

group_L1_layer1 = [ 
 0.0844  0.5855;
 0.1567  0.5412;
 0.2156  0.4967;
 0.2575  0.4496;
 0.2908  0.4097;
 0.3165  0.3746;
 0.3362  0.3444;
 0.3521  0.3183;
 0.3640  0.2947;
 0.3744  0.2742;
 0.3829  0.2563;
 0.3902  0.2405;
 0.3972  0.2267;
 0.4037  0.2149;
 0.4092  0.2040;
 0.4143  0.1943;
 0.4182  0.1850;
 0.4223  0.1767;
 0.4256  0.1692;
 0.4284  0.1623;
 0.4314  0.1558;
 0.4356  0.1502;
 0.4395  0.1451;
 0.4426  0.1402;
 0.4447  0.1354;
 0.4475  0.1311;
 0.4503  0.1271;
 0.4527  0.1234;
 0.4542  0.1196;
 0.4567  0.1163;
 0.4585  0.1131;
 0.4599  0.1100;
 0.4624  0.1073;
 0.4638  0.1045;
 0.4652  0.1019;
 0.4668  0.0994;
 0.4692  0.0972;
 0.4703  0.0950;
 0.4718  0.0929;
 0.4734  0.0909];

group_L1_layer2 = [
 0.1063  0.7343;
 0.2043  0.7091;
 0.2833  0.6579;
 0.3490  0.6129;
 0.3979  0.5633;
 0.4367  0.5205;
 0.4661  0.4810;
 0.4874  0.4446;
 0.5075  0.4154;
 0.5218  0.3877;
 0.5332  0.3631;
 0.5450  0.3419;
 0.5530  0.3220;
 0.5620  0.3053;
 0.5682  0.2894;
 0.5742  0.2749;
 0.5796  0.2620;
 0.5836  0.2498;
 0.5880  0.2391;
 0.5921  0.2293;
 0.5952  0.2200;
 0.5996  0.2118;
 0.6024  0.2041;
 0.6057  0.1968;
 0.6082  0.1899;
 0.6109  0.1837;
 0.6129  0.1778;
 0.6150  0.1722;
 0.6176  0.1670;
 0.6190  0.1620;
 0.6207  0.1573;
 0.6229  0.1531;
 0.6250  0.1491;
 0.6273  0.1453;
 0.6287  0.1416;
 0.6305  0.1382;
 0.6318  0.1349;
 0.6333  0.1318;
 0.6347  0.1287;
 0.6368  0.1260];


figure(2); 
hold on; 
title('Temporal Precision Recall','FontSize',12) 
xlabel('Recall','FontSize',12) 
ylabel('Precision','FontSize',12)
box on; 

plot(input_space(:,1),input_space(:,2),'-+','Color',getColor(1))
plot(zca(:,1),zca(:,2),'-o','Color',getColor(2))
plot(unsup_layer1(:,1),unsup_layer1(:,2),'-*','Color',getColor(3))
plot(unsup_layer2(:,1),unsup_layer2(:,2),'-x','Color',getColor(4))
plot(drlim_layer1(:,1),drlim_layer1(:,2),'-d','Color',getColor(5))
plot(drlim_layer2(:,1),drlim_layer2(:,2),'-^','Color',getColor(6))
plot(group_L1_layer1(:,1),group_L1_layer1(:,2),'-v','Color',getColor(7))
plot(group_L1_layer2(:,1),group_L1_layer2(:,2),'-p','Color',getColor(8))

h = legend({'Input Space','ZCA-Input Space','Ours-Layer1'...
          ,'Ours-Layer2', 'DrLIM-Layer1','DrLIM-Layer2', 'Group-L1-Layer1','Group-L1-Layer2'},...
          'Location','SW','FontSize',12);  
ylim([0 0.83])
legend('boxoff');
set(h, 'PlotBoxAspectRatioMode', 'manual');
set(h, 'PlotBoxAspectRatio', [1 0.75 1]);
pos = get(h, 'Position');
pos(2) = pos(2) - 0.1;
set(h, 'Position', pos);


%class PR plots 

input_space = [
 0.0250  0.3003;
 0.0500  0.2891;
 0.0750  0.2805;
 0.1000  0.2740;
 0.1250  0.2685;
 0.1500  0.2634;
 0.1750  0.2603;
 0.2000  0.2574;
 0.2250  0.2533;
 0.2500  0.2509;
 0.2750  0.2485;
 0.3000  0.2473;
 0.3250  0.2454;
 0.3500  0.2440;
 0.3750  0.2424;
 0.4000  0.2410;
 0.4250  0.2396;
 0.4500  0.2382;
 0.4750  0.2366;
 0.5000  0.2353;
 0.5250  0.2344;
 0.5500  0.2331;
 0.5750  0.2324;
 0.6000  0.2315;
 0.6250  0.2306;
 0.6500  0.2296;
 0.6750  0.2287;
 0.7000  0.2280;
 0.7250  0.2274;
 0.7500  0.2267;
 0.7750  0.2260;
 0.8000  0.2255;
 0.8250  0.2249;
 0.8500  0.2243;
 0.8750  0.2237;
 0.9000  0.2230;
 0.9250  0.2224;
 0.9500  0.2219;
 0.9750  0.2214;
 1.0000  0.2210];

zca = [
 0.0250  0.2760;
 0.0500  0.2563;
 0.0750  0.2440;
 0.1000  0.2358;
 0.1250  0.2300;
 0.1500  0.2245;
 0.1750  0.2194;
 0.2000  0.2156;
 0.2250  0.2120;
 0.2500  0.2085;
 0.2750  0.2056;
 0.3000  0.2024;
 0.3250  0.2002;
 0.3500  0.1985;
 0.3750  0.1964;
 0.4000  0.1946;
 0.4250  0.1928;
 0.4500  0.1918;
 0.4750  0.1906;
 0.5000  0.1892;
 0.5250  0.1879;
 0.5500  0.1870;
 0.5750  0.1863;
 0.6000  0.1855;
 0.6250  0.1844;
 0.6500  0.1833;
 0.6750  0.1824;
 0.7000  0.1817;
 0.7250  0.1808;
 0.7500  0.1801;
 0.7750  0.1792;
 0.8000  0.1784;
 0.8250  0.1778;
 0.8500  0.1771;
 0.8750  0.1763;
 0.9000  0.1756;
 0.9250  0.1751;
 0.9500  0.1744;
 0.9750  0.1738;
 1.0000  0.1733];

unsup_layer1 = [
 0.0250  0.4019;
 0.0500  0.3825;
 0.0750  0.3693;
 0.1000  0.3579;
 0.1250  0.3490;
 0.1500  0.3414;
 0.1750  0.3358;
 0.2000  0.3297;
 0.2250  0.3253;
 0.2500  0.3214;
 0.2750  0.3175;
 0.3000  0.3146;
 0.3250  0.3114;
 0.3500  0.3083;
 0.3750  0.3054;
 0.4000  0.3027;
 0.4250  0.3000;
 0.4500  0.2979;
 0.4750  0.2962;
 0.5000  0.2950;
 0.5250  0.2934;
 0.5500  0.2916;
 0.5750  0.2898;
 0.6000  0.2882;
 0.6250  0.2869;
 0.6500  0.2853;
 0.6750  0.2838;
 0.7000  0.2823;
 0.7250  0.2812;
 0.7500  0.2799;
 0.7750  0.2787;
 0.8000  0.2774;
 0.8250  0.2764;
 0.8500  0.2753;
 0.8750  0.2739;
 0.9000  0.2731;
 0.9250  0.2720;
 0.9500  0.2711;
 0.9750  0.2703;
 1.0000  0.2696];

unsup_layer2 = [
 0.0250  0.3978;
 0.0500  0.3808;
 0.0750  0.3677;
 0.1000  0.3583;
 0.1250  0.3504;
 0.1500  0.3448;
 0.1750  0.3401;
 0.2000  0.3360;
 0.2250  0.3323;
 0.2500  0.3291;
 0.2750  0.3269;
 0.3000  0.3241;
 0.3250  0.3212;
 0.3500  0.3188;
 0.3750  0.3160;
 0.4000  0.3140;
 0.4250  0.3121;
 0.4500  0.3100;
 0.4750  0.3085;
 0.5000  0.3065;
 0.5250  0.3048;
 0.5500  0.3035;
 0.5750  0.3017;
 0.6000  0.3002;
 0.6250  0.2990;
 0.6500  0.2976;
 0.6750  0.2962;
 0.7000  0.2949;
 0.7250  0.2938;
 0.7500  0.2928;
 0.7750  0.2917;
 0.8000  0.2908;
 0.8250  0.2897;
 0.8500  0.2888;
 0.8750  0.2878;
 0.9000  0.2871;
 0.9250  0.2865;
 0.9500  0.2854;
 0.9750  0.2845;
 1.0000  0.2836];

supervised_layer1 =[
 0.0250  0.4501;
 0.0500  0.4195;
 0.0750  0.4009;
 0.1000  0.3884;
 0.1250  0.3787;
 0.1500  0.3702;
 0.1750  0.3623;
 0.2000  0.3560;
 0.2250  0.3503;
 0.2500  0.3450;
 0.2750  0.3412;
 0.3000  0.3379;
 0.3250  0.3344;
 0.3500  0.3305;
 0.3750  0.3275;
 0.4000  0.3247;
 0.4250  0.3217;
 0.4500  0.3187;
 0.4750  0.3162;
 0.5000  0.3137;
 0.5250  0.3116;
 0.5500  0.3092;
 0.5750  0.3073;
 0.6000  0.3054;
 0.6250  0.3033;
 0.6500  0.3013;
 0.6750  0.2994;
 0.7000  0.2977;
 0.7250  0.2962;
 0.7500  0.2946;
 0.7750  0.2933;
 0.8000  0.2918;
 0.8250  0.2905;
 0.8500  0.2890;
 0.8750  0.2875;
 0.9000  0.2864;
 0.9250  0.2851;
 0.9500  0.2842;
 0.9750  0.2831;
 1.0000  0.2818];

supervised_layer2 = [
 0.0250  0.6145;
 0.0500  0.5904;
 0.0750  0.5730;
 0.1000  0.5622;
 0.1250  0.5522;
 0.1500  0.5445;
 0.1750  0.5383;
 0.2000  0.5326;
 0.2250  0.5271;
 0.2500  0.5228;
 0.2750  0.5189;
 0.3000  0.5150;
 0.3250  0.5115;
 0.3500  0.5076;
 0.3750  0.5043;
 0.4000  0.5011;
 0.4250  0.4982;
 0.4500  0.4955;
 0.4750  0.4929;
 0.5000  0.4906;
 0.5250  0.4880;
 0.5500  0.4857;
 0.5750  0.4833;
 0.6000  0.4811;
 0.6250  0.4790;
 0.6500  0.4770;
 0.6750  0.4752;
 0.7000  0.4735;
 0.7250  0.4718;
 0.7500  0.4701;
 0.7750  0.4685;
 0.8000  0.4670;
 0.8250  0.4654;
 0.8500  0.4639;
 0.8750  0.4625;
 0.9000  0.4611;
 0.9250  0.4598;
 0.9500  0.4582;
 0.9750  0.4569;
 1.0000  0.4554];

group_L1_layer1 = [
  0.0250  0.3729;
 0.0500  0.3476;
 0.0750  0.3327;
 0.1000  0.3220;
 0.1250  0.3137;
 0.1500  0.3074;
 0.1750  0.3019;
 0.2000  0.2962;
 0.2250  0.2912;
 0.2500  0.2875;
 0.2750  0.2841;
 0.3000  0.2810;
 0.3250  0.2779;
 0.3500  0.2749;
 0.3750  0.2721;
 0.4000  0.2697;
 0.4250  0.2674;
 0.4500  0.2654;
 0.4750  0.2635;
 0.5000  0.2616;
 0.5250  0.2601;
 0.5500  0.2584;
 0.5750  0.2567;
 0.6000  0.2553;
 0.6250  0.2541;
 0.6500  0.2526;
 0.6750  0.2512;
 0.7000  0.2500;
 0.7250  0.2486;
 0.7500  0.2474;
 0.7750  0.2461;
 0.8000  0.2449;
 0.8250  0.2440;
 0.8500  0.2430;
 0.8750  0.2419;
 0.9000  0.2407;
 0.9250  0.2397;
 0.9500  0.2389;
 0.9750  0.2381;
 1.0000  0.2372];

group_L1_layer2 =[
 0.0250  0.3621;
 0.0500  0.3480;
 0.0750  0.3383;
 0.1000  0.3300;
 0.1250  0.3215;
 0.1500  0.3158;
 0.1750  0.3123;
 0.2000  0.3082;
 0.2250  0.3046;
 0.2500  0.3021;
 0.2750  0.2989;
 0.3000  0.2964;
 0.3250  0.2939;
 0.3500  0.2921;
 0.3750  0.2906;
 0.4000  0.2885;
 0.4250  0.2868;
 0.4500  0.2852;
 0.4750  0.2834;
 0.5000  0.2818;
 0.5250  0.2803;
 0.5500  0.2790;
 0.5750  0.2776;
 0.6000  0.2765;
 0.6250  0.2752;
 0.6500  0.2742;
 0.6750  0.2735;
 0.7000  0.2724;
 0.7250  0.2711;
 0.7500  0.2701;
 0.7750  0.2689;
 0.8000  0.2680;
 0.8250  0.2673;
 0.8500  0.2664;
 0.8750  0.2653;
 0.9000  0.2645;
 0.9250  0.2635;
 0.9500  0.2627;
 0.9750  0.2620;
 1.0000  0.2613]; 

drlim_layer1 = [
 0.0250  0.3156
 0.0500  0.2932;
 0.0750  0.2776;
 0.1000  0.2684;
 0.1250  0.2621;
 0.1500  0.2559;
 0.1750  0.2507;
 0.2000  0.2468;
 0.2250  0.2435;
 0.2500  0.2399;
 0.2750  0.2368;
 0.3000  0.2344;
 0.3250  0.2323;
 0.3500  0.2298;
 0.3750  0.2274;
 0.4000  0.2261;
 0.4250  0.2247;
 0.4500  0.2227;
 0.4750  0.2210;
 0.5000  0.2198;
 0.5250  0.2186;
 0.5500  0.2173;
 0.5750  0.2163;
 0.6000  0.2150;
 0.6250  0.2139;
 0.6500  0.2128;
 0.6750  0.2116;
 0.7000  0.2109;
 0.7250  0.2099;
 0.7500  0.2089;
 0.7750  0.2080;
 0.8000  0.2072;
 0.8250  0.2064;
 0.8500  0.2057;
 0.8750  0.2048;
 0.9000  0.2041;
 0.9250  0.2034;
 0.9500  0.2027;
 0.9750  0.2019;
 1.0000  0.2012];

drlim_layer2 = [
 0.0250  0.3643;
 0.0500  0.3438;
 0.0750  0.3296;
 0.1000  0.3205;
 0.1250  0.3138;
 0.1500  0.3074;
 0.1750  0.3015;
 0.2000  0.2966;
 0.2250  0.2926;
 0.2500  0.2897;
 0.2750  0.2867;
 0.3000  0.2838;
 0.3250  0.2807;
 0.3500  0.2783;
 0.3750  0.2767;
 0.4000  0.2745;
 0.4250  0.2726;
 0.4500  0.2706;
 0.4750  0.2692;
 0.5000  0.2675;
 0.5250  0.2661;
 0.5500  0.2643;
 0.5750  0.2630;
 0.6000  0.2616;
 0.6250  0.2604;
 0.6500  0.2594;
 0.6750  0.2582;
 0.7000  0.2571;
 0.7250  0.2561;
 0.7500  0.2551;
 0.7750  0.2544;
 0.8000  0.2534;
 0.8250  0.2526;
 0.8500  0.2519;
 0.8750  0.2510;
 0.9000  0.2499;
 0.9250  0.2491;
 0.9500  0.2483;
 0.9750  0.2476;
 1.0000  0.2468];

    
figure(3); 
hold on; 
title('Classification Precision Recall','FontSize',12) 
xlabel('Recall','FontSize',12) 
ylabel('Precision','FontSize',12)
box on; 

plot(1:40,input_space(:,2),'-+','Color',getColor(1))
plot(1:40,zca(:,2),'-o','Color',getColor(2))
plot(1:40,unsup_layer1(:,2),'-*','Color',getColor(3))
plot(1:40,unsup_layer2(:,2),'-x','Color',getColor(4))
%plot(1:40,supervised_layer2(:,2),'-d','Color',getColor(6))
plot(1:40,drlim_layer1(:,2),'-d','Color',getColor(5))
plot(1:40,drlim_layer2(:,2),'-^','Color',getColor(6))
plot(1:40,group_L1_layer1(:,2),'-v','Color',getColor(7))
plot(1:40,group_L1_layer2(:,2),'-p','Color',getColor(8))
plot(1:40,supervised_layer1(:,2),'-s','Color',getColor(9))

h = legend({'Input Space','ZCA-Input Space','Our Model-Layer1'...
          ,'Our Model-Layer2'...
          ,'DrLIM-Layer1','DrLIM-Layer2',...
          'Group L1-Layer1', 'Group L1-Layer2',...
          'Supervised-First Layer'},...
          'Location','NE','FontSize',12);  

legend('boxoff');

set(h, 'PlotBoxAspectRatioMode', 'manual');
set(h, 'PlotBoxAspectRatio', [1 0.75 1]);
pos = get(h, 'Position');
pos(2) = pos(2) + 0.1;
set(h, 'Position', pos);




